Distributed Ranges: A Model for Distributed Data Structures, Algorithms, and Views

Data structures and algorithms are essential building blocks for programs, and \emph{distributed data structures}, which automatically partition data across multiple memory locales, are essential to writing high-level parallel programs. While many projects have designed and implemented C++ distributed data structures and algorithms, there has not been widespread adoption of an interoperable model allowing algorithms and data structures from different libraries to work together. This paper introduces distributed ranges, which is a model for building generic data structures, views, and algorithms. A distributed range extends a C++ range, which is an iterable sequence of values, with a concept of segmentation, thus exposing how the distributed range is partitioned over multiple memory locales. Distributed data structures provide this distributed range interface, which allows them to be used with a collection of generic algorithms implemented using the distributed range interface. The modular nature of the model allows for the straightforward implementation of \textit{distributed views}, which are lightweight objects that provide a lazily evaluated view of another range. Views can be composed together recursively and combined with algorithms to implement computational kernels using efficient, flexible, and high-level standard C++ primitives. We evaluate the distributed ranges model by implementing a set of standard concepts and views as well as two execution runtimes, a multi-node, MPI-based runtime and a single-process, multi-GPU runtime. We demonstrate that high-level algorithms implemented using generic, high-level distributed ranges can achieve performance competitive with highly-tuned, expert-written code.

==> plots/black_scholes.py <==

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import ScalarFormatter, FormatStrFormatter

def dr_plot(title, x_title, y_title, plot_domain, datasets, file_name, flat_lines=[], display_perfect_scaling = True, offset_pct=0.15):
    fig, ax = plt.subplots()

    markers = ['s', '.', '^', 'o']
    for marker,dataset in zip(markers,datasets):
        domain = dataset[0]
        y_points = dataset[1]
        label = dataset[2]
        ax.loglog(domain, y_points, label=label, marker=marker, markerfacecolor='white')

    for flat_line in flat_lines:
        single_point = flat_line[0]
        label = flat_line[1]
        style = flat_line[2]
        color = flat_line[3]
        ax.axhline(single_point, label=label, linestyle=style, color=color)

    if display_perfect_scaling:
        perfect_scaling_start = datasets[0][1][0]
        perfect_scaling = [(perfect_scaling_start - offset_pct*perfect_scaling_start) * x for x in plot_domain]
        ax.loglog(plot_domain, perfect_scaling, label='perfect scaling', linestyle='dashed', color='grey')


    ax.minorticks_off()
    ax.set_xticks(plot_domain)
    ax.set_xticklabels([str(x) for x in plot_domain])

    yticks = plot_domain
    ax.set_yticks(yticks)
    ax.yaxis.set_major_formatter(FormatStrFormatter('%d'))

    ax.set_yticks(yticks)

    plt.title(title, fontsize=18)
    plt.xlabel(x_title, fontsize=12)
    plt.ylabel(y_title, fontsize=12)
    plt.rcParams.update({'font.size': 12})

    plt.legend(loc='best')

    plt.tight_layout()
    plt.savefig(file_name)

onedpl = 802.5487268638216
onedpl_two = 1.38327*1000

onedpl_speedup = [x / onedpl for x in [onedpl, onedpl_two]]

shp = [845.2711256157377, 1447.589719617519, 2874.716549708986, 5865.422519833957, 9015.842530343181]
shp_speedup = [x / onedpl for x in shp]

mhp = [840.2994589132793, 1473.3881907104142, 3005.028870738992, 6283.778845907543, 9484.27936351566]
mhp_speedup = [x / onedpl for x in mhp]

nnodes = [1, 2, 4, 8, 16, 32]
mhp_multinode = [x*1000 for x in [9.06626, 18.3014, 34.8566]]
multinode_domain = [x*12 for x in nnodes[:len(mhp_nultinode)]]

domain = [1, 2, 4, 8, 12]

print(shp_speedup)

dr_plot('Black Scholes (2B Elements)',
        'Number of GPU Tiles',
        'Speedup',
        [1, 2, 4, 8, 12],
        [
        [domain, shp_speedup, 'shp'],
        [domain, mhp_speedup, 'mhp'],
        [[1, 2], onedpl_speedup, 'oneDPL'],
        ],
        'black_scholes.pdf' #,
#         flat_lines=[
#             [1, 'oneDPL 1 Tile', (0, (5, 10)), 'purple'],
#             [onedpl_two / onedpl, 'oneDPL 2 Tile', (0, (5, 10)), 'purple']
#             ]
        )




==> plots/dot_product.py <==

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import ScalarFormatter, FormatStrFormatter

def dr_plot(title, x_title, y_title, plot_domain, datasets, file_name, flat_lines=[], display_perfect_scaling = True, offset_pct=0.15):
    fig, ax = plt.subplots()

    markers = ['s', '.', '^', 'o']
    for marker,dataset in zip(markers,datasets):
        domain = dataset[0]
        y_points = dataset[1]
        label = dataset[2]
        ax.loglog(domain, y_points, label=label, marker=marker, markerfacecolor='white')

    for flat_line in flat_lines:
        single_point = flat_line[0]
        label = flat_line[1]
        style = flat_line[2]
        color = flat_line[3]
        ax.axhline(single_point, label=label, linestyle=style, color=color)

    if display_perfect_scaling:
        perfect_scaling_start = datasets[0][1][0]
        perfect_scaling = [(perfect_scaling_start - offset_pct*perfect_scaling_start) * x for x in plot_domain]
        ax.loglog(plot_domain, perfect_scaling, label='perfect scaling', linestyle='dashed', color='grey')


    ax.minorticks_off()
    ax.set_xticks(plot_domain)
    ax.set_xticklabels([str(x) for x in plot_domain])

    yticks = plot_domain
    ax.set_yticks(yticks)
    ax.yaxis.set_major_formatter(FormatStrFormatter('%d'))

    ax.set_yticks(yticks)

    ax.set_ylim((0.73608918677176, 12.924550331286246))

    plt.title(title, fontsize=18)
    plt.xlabel(x_title, fontsize=12)
    plt.ylabel(y_title, fontsize=12)
    plt.rcParams.update({'font.size': 12})

    plt.legend(loc='best')

    plt.tight_layout()
    plt.savefig(file_name)

onedpl = 903.226865193171
onedpl_two = 1.59015*1000

onedpl_speedup = [x / onedpl for x in [onedpl, onedpl_two]]

onemkl = 839.691
onemkl_two = 496.43

onemkl_speedup = [x / onedpl for x in [onemkl, onemkl_two]]

shp = [890.9962147253575, 1761.8300775623281, 3467.2320115587354, 6624.264144626151, 8993.173731544952]
shp_speedup = [x / onedpl for x in shp]

mhp = [902.896003661762, 1766.53022682579, 3499.307293527881, 6893.790166918496, 10248.13383729822]
mhp_speedup = [x / onedpl for x in mhp]

nnodes = [1, 2, 4, 8, 16, 32]
mhp_multinode = [x*1000 for x in [9.13936, 17.0677, 29.7046]]
multinode_domain = [x*12 for x in nnodes[:len(mhp_nultinode)]]

domain = [1, 2, 4, 8, 12]

domain = [1, 2, 4, 8, 12]

print(shp_speedup)

dr_plot('Dot Product (2B Elements)',
        'Number of GPU Tiles',
        'Speedup',
        [1, 2, 4, 8, 12],
        [
        [domain, shp_speedup, 'shp'],
        [domain, mhp_speedup, 'mhp'],
        [[1, 2], onedpl_speedup, 'oneDPL'],
        [[1, 2], onemkl_speedup, 'oneMKL']
        ],
        'dot_product.pdf' #,
#         flat_lines=[
#             [1, 'oneDPL 1 Tile', (0, (5, 10)), 'purple'],
#             [onedpl_two / onedpl, 'oneDPL 2 Tile', (0, (5, 10)), 'purple']
#             ]
        )




==> plots/gemm_shp.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import ScalarFormatter, FormatStrFormatter

# 1 rank/socket, (2 ranks/node) 16 threads/rank, 16M integers/rank (1M/thread)

domain = [1, 2, 4, 8, 12]
flops = [21.2729632547573, 38.2969603520422, 52.8238867565024, 108.872198668907, 116.287932504766]

fig, ax = plt.subplots()


ax.loglog(domain, flops, label='shp', marker='s', markerfacecolor='white')

# domain_labels = domain + [16]
domain_labels = domain

offset_pct = 0.5
perfect_scaling = [(flops[0] - offset_pct*flops[0]) * x for x in domain_labels]
ax.loglog(domain_labels, perfect_scaling, label='perfect scaling', linestyle='dashed', color='grey')

ax.minorticks_off()
# ax.set_xticks(domain[:len(means_mpi)])
ax.set_xticks(domain_labels)
ax.set_xticklabels([str(x) for x in domain_labels])

yticks = [16, 32, 64, 128]
ax.set_yticks(yticks)
ax.yaxis.set_major_formatter(FormatStrFormatter('%d'))

ax.set_yticks(yticks)

plt.title('FP32 GEMM, 32K x 32K Matrices', fontsize=18)
plt.xlabel('Number of GPU Tiles', fontsize=12)
plt.ylabel('TFLOPs', fontsize=12)
plt.rcParams.update({'font.size': 12})

plt.legend(loc='best')

plt.tight_layout()
plt.savefig('gemm_shp.pdf')


==> plots/inclusive_scan.py <==

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import ScalarFormatter, FormatStrFormatter

def dr_plot(title, x_title, y_title, plot_domain, datasets, file_name, flat_lines=[], display_perfect_scaling = True, offset_pct=0.15):
    fig, ax = plt.subplots()

    markers = ['s', '.', '^', 'o']
    for marker,dataset in zip(markers,datasets):
        domain = dataset[0]
        y_points = dataset[1]
        label = dataset[2]
        ax.loglog(domain, y_points, label=label, marker=marker, markerfacecolor='white')

    for flat_line in flat_lines:
        single_point = flat_line[0]
        label = flat_line[1]
        style = flat_line[2]
        color = flat_line[3]
        ax.axhline(single_point, label=label, linestyle=style, color=color)

    if display_perfect_scaling:
        perfect_scaling_start = datasets[0][1][0]
        perfect_scaling = [(perfect_scaling_start - offset_pct*perfect_scaling_start) * x for x in plot_domain]
        ax.loglog(plot_domain, perfect_scaling, label='perfect scaling', linestyle='dashed', color='grey')


    ax.minorticks_off()
    ax.set_xticks(plot_domain)
    ax.set_xticklabels([str(x) for x in plot_domain])

    yticks = plot_domain
    ax.set_yticks(yticks)
    ax.yaxis.set_major_formatter(FormatStrFormatter('%d'))

    ax.set_yticks(yticks)

    ax.set_ylim((0.73608918677176, 12.924550331286246))

    plt.title(title, fontsize=18)
    plt.xlabel(x_title, fontsize=12)
    plt.ylabel(y_title, fontsize=12)
    plt.rcParams.update({'font.size': 12})

    plt.legend(loc='best')

    plt.tight_layout()
    plt.savefig(file_name)

onedpl = 201.45374314251103
onedpl_two = 215.819
onedpl_speedup = [x / onedpl for x in [onedpl, onedpl_two]]

shp = [201.15669752832406, 327.44144837034673, 617.2868941619881, 1224.0085232619838, 1813.1391649866541]
shp_speedup = [x / onedpl for x in shp]

mhp = [201.48152204054415, 330.04568813774773, 630.8489570117495, 1263.7182719847744, 1898.7687711523754]
mhp_speedup = [x / onedpl for x in mhp]

domain = [1, 2, 4, 8, 12]

print(shp_speedup)

dr_plot('Inclusive Scan (2B Elements)',
        'Number of GPU Tiles',
        'Speedup',
        [1, 2, 4, 8, 12],
        [
        [domain, shp_speedup, 'shp'],
        [domain, mhp_speedup, 'mhp'],
        [[1, 2], onedpl_speedup, 'oneDPL']
        ],
        'inclusive_scan.pdf' #,
#         flat_lines=[
#             [1, 'oneDPL 1 Tile', (0, (5, 10)), 'purple'],
#             [onedpl_two / onedpl, 'oneDPL 2 Tile', (0, (5, 10)), 'purple']
#             ]
        )




==> plots/reduce.py <==

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import ScalarFormatter, FormatStrFormatter

def dr_plot(title, x_title, y_title, plot_domain, datasets, file_name, flat_lines=[], display_perfect_scaling = True, offset_pct=0.15):
    fig, ax = plt.subplots()

    markers = ['s', '.', '^', 'o']
    for marker,dataset in zip(markers,datasets):
        domain = dataset[0]
        y_points = dataset[1]
        label = dataset[2]
        ax.loglog(domain, y_points, label=label, marker=marker, markerfacecolor='white')

    for flat_line in flat_lines:
        single_point = flat_line[0]
        label = flat_line[1]
        style = flat_line[2]
        color = flat_line[3]
        ax.axhline(single_point, label=label, linestyle=style, color=color)

    if display_perfect_scaling:
        perfect_scaling_start = datasets[0][1][0]
        perfect_scaling = [(perfect_scaling_start - offset_pct*perfect_scaling_start) * x for x in plot_domain]
        ax.loglog(plot_domain, perfect_scaling, label='perfect scaling', linestyle='dashed', color='grey')


    ax.minorticks_off()
    ax.set_xticks(plot_domain)
    ax.set_xticklabels([str(x) for x in plot_domain])

    yticks = plot_domain
    ax.set_yticks(yticks)
    ax.yaxis.set_major_formatter(FormatStrFormatter('%d'))

    ax.set_yticks(yticks)

    ax.set_ylim((0.73608918677176, 12.924550331286246))

    plt.title(title, fontsize=18)
    plt.xlabel(x_title, fontsize=12)
    plt.ylabel(y_title, fontsize=12)
    plt.rcParams.update({'font.size': 12})

    plt.legend(loc='best')

    plt.tight_layout()
    plt.savefig(file_name)

onedpl = 1024.9626317833515
onedpl_two = 1.76294 * 1000
onedpl_speedup = [x / onedpl for x in [onedpl, onedpl_two]]

shp = [1023.6978528774483, 2002.512592606482, 3806.788178966488, 6281.2117830644665, 7241.610423886198]
shp_speedup = [x / onedpl for x in shp]

mhp = [1023.3050092231658, 2016.841402181766, 3949.428125817046, 7578.511101533247, 10901.211463878484]
mhp_speedup = [x / onedpl for x in mhp]

nnodes = [1, 2, 4, 8, 16, 32]
mhp_multinode = [x*1000 for x in [9.03882, 15.8721, 26.5104]]
multinode_domain = [x*12 for x in nnodes[:len(mhp_nultinode)]]

domain = [1, 2, 4, 8, 12]

print(shp_speedup)

dr_plot('Reduce (2B Elements)',
        'Number of GPU Tiles',
        'Speedup',
        [1, 2, 4, 8, 12],
        [
        [domain, shp_speedup, 'shp'],
        [domain, mhp_speedup, 'mhp'],
        [[1, 2], onedpl_speedup, 'oneDPL']
        ],
        'reduce.pdf' #,
#         flat_lines=[
#             [1, 'oneDPL 1 Tile', (0, (5, 10)), 'purple'],
#             [onedpl_two / onedpl, 'oneDPL 2 Tile', (0, (5, 10)), 'purple']
#             ]
        )




==> plots/stream.py <==

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import ScalarFormatter, FormatStrFormatter

def dr_plot(title, x_title, y_title, plot_domain, datasets, file_name, flat_lines=[], display_perfect_scaling = True, offset_pct=0.15):
    fig, ax = plt.subplots()

    markers = ['s', '.', '^', 'o']
    for marker,dataset in zip(markers,datasets):
        domain = dataset[0]
        y_points = dataset[1]
        label = dataset[2]
        ax.loglog(domain, y_points, label=label, marker=marker, markerfacecolor='white')

    for flat_line in flat_lines:
        single_point = flat_line[0]
        label = flat_line[1]
        style = flat_line[2]
        color = flat_line[3]
        ax.axhline(single_point, label=label, linestyle=style, color=color)

    if display_perfect_scaling:
        perfect_scaling_start = datasets[0][1][0]
        perfect_scaling = [(perfect_scaling_start - offset_pct*perfect_scaling_start) * x for x in plot_domain]
        ax.loglog(plot_domain, perfect_scaling, label='perfect scaling', linestyle='dashed', color='grey')


    ax.minorticks_off()
    ax.set_xticks(plot_domain)
    ax.set_xticklabels([str(x) for x in plot_domain])

    yticks = plot_domain
    ax.set_yticks(yticks)
    ax.yaxis.set_major_formatter(FormatStrFormatter('%d'))

    ax.set_yticks(yticks)

    ax.set_ylim((0.73608918677176, 12.924550331286246))

    plt.title(title, fontsize=18)
    plt.xlabel(x_title, fontsize=12)
    plt.ylabel(y_title, fontsize=12)
    plt.rcParams.update({'font.size': 12})

    plt.legend(loc='best')

    plt.tight_layout()
    plt.savefig(file_name)

shp = [968.5850512778413, 1940.3087491029694, 3858.012473832514, 7778.373248234251, 11445.468318943536]
shp_tb = [x / 1000 for x in shp]

mhp = [992.3204485874862, 1925.0616122408287, 3928.289828668921, 7741.886685061753, 11487.78263304986]
mhp_tb = [x / 1000 for x in mhp]

domain = [1, 2, 4, 8, 12]

dr_plot('Stream Triad',
        'Number of GPU Tiles',
        'Bandwidth (TB/s)',
        [1, 2, 4, 8, 12],
        [
        [domain, shp_tb, 'shp'],
        [domain, mhp_tb, 'mhp']
        ],
        'stream.pdf' #,
#         flat_lines=[
#             [1, 'oneDPL 1 Tile', (0, (5, 10)), 'purple'],
#             [onedpl_two / onedpl, 'oneDPL 2 Tile', (0, (5, 10)), 'purple']
#             ]
        )




==> plots/stream_mhp.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import ScalarFormatter, FormatStrFormatter

# 1 rank/socket, (2 ranks/node) 16 threads/rank, 16M integers/rank (1M/thread)

domain = [1, 2, 4, 8, 12]

stream_copy = [0.995588, 1.837, 4.05347, 8.01185, 11.7863]
stream_scale = [1.0446, 2.00453, 4.05199, 8.0095, 11.7873]
stream_add = [0.991623, 1.93661, 3.84547, 7.53048, 11.3829]
stream_triad = [0.991166, 1.93335, 3.84408, 7.52949, 11.1639]

fig, ax = plt.subplots()


ax.loglog(domain, stream_copy, label='Stream Copy', marker='s', markerfacecolor='white')
ax.loglog(domain, stream_scale, label='Stream Scale', marker='.', markerfacecolor='white')
ax.loglog(domain, stream_add, label='Stream Add', marker='^', markerfacecolor='white')
ax.loglog(domain, stream_triad, label='Stream Triad', marker='o', markerfacecolor='white')

domain_labels = domain + [16]

offset_pct = 0.15
perfect_scaling = [(stream_copy[0] - offset_pct*stream_copy[0]) * x for x in domain_labels]
ax.loglog(domain_labels, perfect_scaling, label='perfect scaling', linestyle='dashed', color='grey')

ax.minorticks_off()
# ax.set_xticks(domain[:len(means_mpi)])
ax.set_xticks(domain_labels)
ax.set_xticklabels([str(x) for x in domain_labels])

yticks = [1, 2, 4, 8, 16]
ax.set_yticks(yticks)
ax.yaxis.set_major_formatter(FormatStrFormatter('%d'))

ax.set_yticks(yticks)

plt.title('Stream Benchmarks', fontsize=18)
plt.xlabel('Number of GPU Tiles', fontsize=12)
plt.ylabel('Bandwidth (TB/s)', fontsize=12)
plt.rcParams.update({'font.size': 12})

plt.legend(loc='best')

plt.tight_layout()
plt.savefig('stream_mhp.pdf')



==> plots/stream_shp.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import ScalarFormatter, FormatStrFormatter

# 1 rank/socket, (2 ranks/node) 16 threads/rank, 16M integers/rank (1M/thread)

def dr_plot(title, x_title, y_title, plot_domain, datasets, file_name, flat_lines=[], display_perfect_scaling = True, offset_pct=0.15):
    fig, ax = plt.subplots()

    markers = ['s', '.', '^', 'o']
    for marker,dataset in zip(markers,datasets):
        domain = dataset[0]
        y_points = dataset[1]
        label = dataset[2]
        ax.loglog(domain, y_points, label=label, marker=marker, markerfacecolor='white')

    for flat_line in flat_lines:
        single_point = flat_line[0]
        label = flat_line[1]
        color = flat_line[2]
        ax.axhline(single_point, label=label, color=color)

    if display_perfect_scaling:
        perfect_scaling_start = datasets[0][1][0]
        perfect_scaling = [(perfect_scaling_start - offset_pct*perfect_scaling_start) * x for x in plot_domain]
        ax.loglog(plot_domain, perfect_scaling, label='perfect scaling', linestyle='dashed', color='grey')


    ax.minorticks_off()
    ax.set_xticks(plot_domain)
    ax.set_xticklabels([str(x) for x in plot_domain])

    yticks = plot_domain
    ax.set_yticks(yticks)
    ax.yaxis.set_major_formatter(FormatStrFormatter('%d'))

    ax.set_yticks(yticks)

    plt.title(title, fontsize=18)
    plt.xlabel(x_title, fontsize=12)
    plt.ylabel(y_title, fontsize=12)
    plt.rcParams.update({'font.size': 12})

    plt.legend(loc='best')

    plt.tight_layout()
    plt.savefig(file_name)

stream_copy = [x / 1000 for x in [1042.38, 1998.59, 3818.44, 7996.45, 11489.3]]
stream_scale = [x / 1000 for x in [1043.0, 2020.28, 4072.89, 7960.97, 11424.2]]
stream_add = [x / 1000 for x in [993.14, 1935.84, 3856.55, 7583.19, 11080.0]]
stream_triad = [x / 1000 for x in [993.94, 1934.67, 3861.13, 7587.75, 11253.2]]

domain = [1, 2, 4, 8, 12]

dr_plot('Stream Benchmarks',
        'Number of GPU Tiles',
        'Bandwidth (TB/s)',
        [1, 2, 4, 8, 16],
        [[domain, stream_copy, 'Stream Copy'],
        [domain, stream_scale, 'Stream Scale'],
        [domain, stream_add, 'Stream Add'],
        [domain, stream_triad, 'Stream Triad']],
        'stream_shp.pdf')


